The minimum central circle for prescribed radius profiles

Let $R_n$ be the infimum radius of a central circle externally tangent to $n$ disks with pairwise disjoint interiors. Write the outer radii as $N_n a_{n,i}$, with positive scales $N_n$ and uniformly bounded nonnegative marks. If the empirical laws of the marks converge weakly to $\mu$, then $R_n/(N_n n)\to E(\mu)/\pi$. Here $E(\mu)$ is the limiting mean span of points on a line whose pairwise separations are at least the geometric means of their marks. A linear program on $k$ quantile types and words of length $r$ encloses the limiting ring coefficient within an interval of width $M(k+r)/(\pi kr)$ before numerical evaluation of the word costs, where $M$ is the common mark bound. For the quantile sample of $\mu$ the minimum span of $n$ points differs from $nE(\mu)$ by at least $-M$ and at most $\frac52M\sqrt{n\log_2 n}$, uniformly in $\mu$. For consecutive integer radii the minimum grows quadratically, with leading coefficient $0.1405694688<C_\ast<0.140958576058$. Coupled terminal subsets give the lower bound and a rational line placement gives the upper bound. The profile theorem also applies to every fixed positive power $p$ of the labels, with error term $O(n^{p+1/2}\sqrt{\log n})$. For square radii the growth is cubic, with leading coefficient $(434+4\sqrt2)/(1587\pi)\le C_2<0.088581212993$.

==> anc/README.txt <==
Paper II supplementary material

Main manuscript: main.tex, derived for arXiv from repository commit
4b3721df8061f1992cfd242df69b1a0643216d8f.

S1 PDF: lower_supplement/supplement.pdf
S1 source in the article source distribution: lower_supplement/supplement.tex
S2 PDF: upper_supplement.pdf
S2 source in the article source distribution: upper_supplement.tex

Both supplement PDFs and both TeX sources preserve the delivered bytes.
They remain the historically dated journal supplements accompanying the
source edition. The revised main manuscript updates the Paper I reference
and the directions for using that edition's companion archive.
Supplement TeX files are outside anc/ and included
as source material, not additional compilation targets.

The complete companion package, including source files, original build
records, dependency maps, mathematical checkers and manifests, is preserved at:
https://github.com/falker47/ringmin/tree/4b3721df8061f1992cfd242df69b1a0643216d8f/paper_assets/paper_ii_journal

Original companion source bundle:
https://github.com/falker47/ringmin/blob/4b3721df8061f1992cfd242df69b1a0643216d8f/paper_assets/paper_ii_journal/source_bundle.zip
SHA-256: 81923e4e76aaaed8180e3d3059d87adbe07022c0782b901ce24dba68f97bde50

That bundle's manifest describes the original bundle, not this arXiv layout.
Proof statements, formulas, results and supplement contents are unchanged.

Preserved supplement SHA-256 values:
941d6ae995a7f7f23ab80f7db73d1a73c1c2d9ed97d160cd35e95bcfd2c6cb42  upper_supplement.tex
3e63ad0132d9a328c7f35f3af100f20c6473e74624ef5220278ca88cca91e11a  upper_supplement.pdf
ce376ae3521b172379c2a37f7a0905f8eff8b9591d44f423192c54acd56616b4  lower_supplement/supplement.tex
a18eb1ed78155f5c8d8476a35e2f62c95d445c03b65ebeadf522d79ccaaa5568  lower_supplement/supplement.pdf

